Bootstrapping Heisenberg Magnets and their Cubic Instability

We study the critical $O(3)$ model using the numerical conformal bootstrap. In particular, we use a recently developed cutting-surface algorithm to efficiently map out the allowed space of CFT data from correlators involving the leading $O(3)$ singlet $s$, vector $\phi$, and rank-2 symmetric tensor $t$. We determine their scaling dimensions to be $(\Delta_{s}, \Delta_{\phi}, \Delta_{t}) = (0.518942(51), 1.59489(59), 1.20954(23))$, and also bound various OPE coefficients. We additionally introduce a new "tip-finding" algorithm to compute an upper bound on the leading rank-4 symmetric tensor $t_4$, which we find to be relevant with $\Delta_{t_4} < 2.99056$. The conformal bootstrap thus provides a numerical proof that systems described by the critical $O(3)$ model, such as classical Heisenberg ferromagnets at the Curie transition, are unstable to cubic anisotropy.

==> anc/crossingvectors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61247,       1955]
NotebookOptionsPosition[     60674,       1937]
NotebookOutlinePosition[     61066,       1953]
CellTagsIndexPosition[     61023,       1950]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805027409264632*^9, 3.805027457101535*^9}, {
  3.8050275056488028`*^9, 
  3.805027510308257*^9}},ExpressionUUID->"3d418533-f54b-4933-9a64-\
f55272be21e4"],

Cell[CellGroupData[{

Cell[TextData[{
 "In this notebook, we have used the following conventions:\n\nFm: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "-"], TraditionalForm]],ExpressionUUID->
  "609c16e1-f5a4-4f48-beed-ba0e46f5a716"],
 " block. Fp: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "+"], TraditionalForm]],ExpressionUUID->
  "b8f9e3b9-f68b-4e20-9121-7e3795518474"],
 " block.\n\nWe use Fm[abcd] to denote a,b,c,d four external operators. We \
use 8 for s, 1 for \[Phi], and 2 for t. Similar conventions apply to \
Fp[abcd].\n\nFor definition of vectors we use the following notations:\nV0 : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["0", "+"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "+"]}]], TraditionalForm]],ExpressionUUID->
  "58d7fe54-b00d-47ed-b8e7-1e7c4a9bbb91"],
 "\nV1e : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["1", "-"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "+"]}]], TraditionalForm]],ExpressionUUID->
  "e9870e3d-47c9-437e-ac77-6d7a11dd6b6c"],
 ",  V1o1 : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["1", "+"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "-"]}]], TraditionalForm]],ExpressionUUID->
  "399c7868-a78a-4ccd-a4ec-f6f18c40c076"],
 ",  V1o2 : ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["1", "-"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "-"]}]], TraditionalForm]],ExpressionUUID->
  "4298249c-ac6a-4bdb-9beb-ad4ff99b4cb8"],
 "\nV2e1: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["2", "+"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "+"]}]], TraditionalForm]],ExpressionUUID->
  "1dc6c709-b664-47f3-b204-10f73c202caa"],
 ", V2e2: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["2", "-"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "+"]}]], TraditionalForm]],ExpressionUUID->
  "d579774e-856c-44da-bb44-285935f1939b"],
 ", V2o1: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["2", "-"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "-"]}]], TraditionalForm]],ExpressionUUID->
  "aac5b1d8-cf60-4c59-a4d1-9f1984cf4173"],
 ", V2o2: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["2", "+"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "-"]}]], TraditionalForm]],ExpressionUUID->
  "580854ab-bfad-40e7-92e1-1e7eae8050fe"],
 "\nV3e: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["3", "-"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "+"]}]], TraditionalForm]],ExpressionUUID->
  "65562eb9-1fb4-4985-a09e-41b2c4904e79"],
 ", V3o1: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["3", "+"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "-"]}]], TraditionalForm]],ExpressionUUID->
  "1bb1d31d-f005-48fe-989f-ef0096c025ca"],
 ", V3o2: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["3", "-"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "-"]}]], TraditionalForm]],ExpressionUUID->
  "eb866d84-99af-4d62-a5c2-ccfd1d591a22"],
 "\nV4: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["V", "\[RightVector]"], 
    RowBox[{
     SuperscriptBox["4", "+"], ",", "\[CapitalDelta]", ",", 
     SuperscriptBox["l", "+"]}]], TraditionalForm]],ExpressionUUID->
  "c17b071d-0d34-4b31-9bde-0e1bb09cc9ad"],
 "\n"
}], "Subtitle",
 CellChangeTimes->{{3.8050275135934057`*^9, 3.8050276240560102`*^9}, {
  3.8050490579576273`*^9, 3.8050490995446978`*^9}, {3.805049132178809*^9, 
  3.8050491325142517`*^9}, {3.805063748343217*^9, 3.805063810202132*^9}, {
  3.805063844886631*^9, 3.805063909364612*^9}, {3.80506395736104*^9, 
  3.805063968501813*^9}, {3.80506402718808*^9, 3.8050640930967073`*^9}, {
  3.8050641665584707`*^9, 3.805064188844164*^9}, {3.805064222355527*^9, 
  3.805064367611597*^9}, {3.805255899974142*^9, 3.805255907311734*^9}, {
  3.812263067198947*^9, 
  3.81226306756353*^9}},ExpressionUUID->"6dac7887-f110-48b7-a6a1-\
1f0cba94f29d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"Fm", "[", "1111", "]"}]}], "2"], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"Fm", "[", "1111", "]"}]}], "2"]}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fp", "[", "1111", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"Fm", "[", "2222", "]"}]}], "5"]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"6", " ", 
          RowBox[{"Fm", "[", "2222", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Fm", "[", "2222", "]"}]}], "5"]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"Fp", "[", "2222", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"3", " ", 
          RowBox[{"Fp", "[", "2222", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "30"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "30"], ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "6"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "6"], ",", "0"}], "}"}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"Fm", "[", "2211", "]"}]}], "10"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"Fm", "[", "2211", "]"}]}], "10"], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "30"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "30"]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "6"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "6"]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"Fp", "[", "2211", "]"}]}], "10"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"Fp", "[", "2211", "]"}]}], "10"]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "8888", "]"}]}], ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Fm", "[", "2288", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fm", "[", "2288", "]"}], ",", "0", ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Fp", "[", "2288", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fp", "[", "2288", "]"}], ",", "0", ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Fm", "[", "1188", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fm", "[", "1188", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Fp", "[", "1188", "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Fp", "[", "1188", "]"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V1e", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "2121", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fp", "[", "2121", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "1221", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fp", "[", "1221", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "1818", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "8118", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fp", "[", "8118", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "1812", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "1812", "]"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "8112", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "8112", "]"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fp", "[", "8112", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fp", "[", "8112", "]"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V1o1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fm", "[", "1111", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fp", "[", "1111", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fm", "[", "2222", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fp", "[", "2222", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fm", "[", "2211", "]"}], "30"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fm", "[", "2211", "]"}], "30"]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "12"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "12"], ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"Fm", "[", "2211", "]"}]}], "20"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", 
           RowBox[{"Fm", "[", "2211", "]"}]}], "20"], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"Fp", "[", "2211", "]"}], "30"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Fp", "[", "2211", "]"}], "30"], ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "12"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "12"]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"Fp", "[", "2211", "]"}]}], "20"]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"Fp", "[", "2211", "]"}]}], "20"]}], ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V1o2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fm", "[", "2121", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fp", "[", "2121", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "1221", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fp", "[", "1221", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fm", "[", "1818", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "8118", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fp", "[", "8118", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "1812", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "1812", "]"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], " ", 
          RowBox[{"Fm", "[", "8112", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], " ", 
          RowBox[{"Fm", "[", "8112", "]"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], " ", 
          RowBox[{"Fp", "[", "8112", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], " ", 
          RowBox[{"Fp", "[", "8112", "]"}]}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2e1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "1111", "]"}]}], ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"10", " ", 
            RowBox[{"Fp", "[", "1111", "]"}]}], "3"]}], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "2222", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fp", "[", "2222", "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "90"], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"Fm", "[", "2211", "]"}], "90"], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", 
            RowBox[{"Fm", "[", "2211", "]"}]}], "36"]}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", 
            RowBox[{"Fm", "[", "2211", "]"}]}], "36"]}], ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"Fm", "[", "2211", "]"}]}], "20"], ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"Fm", "[", "2211", "]"}]}], "20"], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "90"]}], ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"Fp", "[", "2211", "]"}], "90"]}], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"Fp", "[", "2211", "]"}]}], "36"], ",", "0"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"7", " ", 
           RowBox[{"Fp", "[", "2211", "]"}]}], "36"], ",", "0", ",", "0"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", 
            RowBox[{"Fp", "[", "2211", "]"}]}], "20"]}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", 
            RowBox[{"Fp", "[", "2211", "]"}]}], "20"]}], ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "2828", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Fm", "[", "8228", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Fp", "[", "8228", "]"}]}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "1182", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "1182", "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], " ", 
          RowBox[{"Fp", "[", "1182", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SqrtBox["2"]}], " ", 
          RowBox[{"Fp", "[", "1182", "]"}]}], ",", "0", ",", "0"}], "}"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "8222", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"Fm", "[", "8222", "]"}]}], ",", "0"}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2e2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fm", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fp", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fm", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fp", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2o1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Fm", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Fp", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fm", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fp", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V2o2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Fm", "[", "2828", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fm", "[", "8228", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Fp", "[", "8228", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3e", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"5", " ", 
        RowBox[{"Fm", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"27", " ", 
        RowBox[{"Fm", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "28"}], " ", 
        RowBox[{"Fp", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fm", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fp", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3o1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"Fm", "[", "2222", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       FractionBox[
        RowBox[{"15", " ", 
         RowBox[{"Fp", "[", "2222", "]"}]}], "4"], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          RowBox[{"Fp", "[", "2222", "]"}]}], "4"]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3o2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], " ", 
        RowBox[{"Fm", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "27"}], " ", 
        RowBox[{"Fm", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"28", " ", 
        RowBox[{"Fp", "[", "2121", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fm", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"2", " ", 
        RowBox[{"Fp", "[", "1221", "]"}]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"14", " ", 
          RowBox[{"Fm", "[", "2222", "]"}]}], "25"]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       FractionBox[
        RowBox[{"18", " ", 
         RowBox[{"Fm", "[", "2222", "]"}]}], "5"], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       FractionBox[
        RowBox[{"98", " ", 
         RowBox[{"Fm", "[", "2222", "]"}]}], "75"], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"Fp", "[", "2222", "]"}]}], "20"], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"49", " ", 
          RowBox[{"Fp", "[", "2222", "]"}]}], "20"]}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "0", "}"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8050267122850933`*^9, 3.805026806115345*^9}, {
  3.80502735914289*^9, 3.805027359242799*^9}, {3.805255848747966*^9, 
  3.805255864407713*^9}, {3.812262897646886*^9, 3.812263033306366*^9}, {
  3.812346630566389*^9, 
  3.8123467367589207`*^9}},ExpressionUUID->"59675775-0c4e-42aa-a13b-\
085d06df17ae"]
}, Open  ]]
},
WindowSize->{808, 712},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bb14e8cd-f21d-4b2e-ad95-096343d8eaf1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 203, 4, 30, "Input",ExpressionUUID->"3d418533-f54b-4933-9a64-f55272be21e4"],
Cell[CellGroupData[{
Cell[786, 28, 4640, 132, 484, "Subtitle",ExpressionUUID->"6dac7887-f110-48b7-a6a1-1f0cba94f29d"],
Cell[5429, 162, 55229, 1772, 2390, "Input",ExpressionUUID->"59675775-0c4e-42aa-a13b-085d06df17ae"]
}, Open  ]]
}
]
*)


